Minimal generating sets of large powers of bivariate monomial ideals

It is known that for a monomial ideal $I$, the number of minimal generators, $\mu(I^n)$, eventually follows a polynomial pattern for increasing $n$. In general, little is known about the power at which this pattern emerges. Even less is known about the exact form of the minimal generators after this power. Let $s\ge \mu(I)(d^2-1)+1$, where $d$ is a constant bounded above by the maximal $x$- or $y$-degree appearing in the set $\mathsf{G}(I)$ of minimal generators of $I$. We show that every higher power $I^{s+\ell}$ for any $\ell \ge 0$ can be constructed from certain subideals of $I^s$. This provides an explicit description of~$\mathsf{G}(I^{s+\ell})$ in terms of $\mathsf{G}(I^s)$. Given $\mathsf{G}(I^s)$, this construction significantly reduces computational complexity in determining larger powers of~$I$. This further enables us to explicitly compute $\mu(I^n)$ for all $n\ge s$ in terms of a linear polynomial in $n$. We include runtime measurements for the attached implementation in SageMath.

==> anc/README <==
This is the source code accompanying the publication
Minimal generating sets of large powers of bivariate monomial ideals
    by Jutta Rath and Roswitha Rissner

1. compute_large_ideal_powers_v0.3.py
2. section_6.ipynb
3. compute_power_with_theorem_3_16.m2


-------------------------------------------------------------------
1. Python/SageMath (runs in SageMath 9.5)
-------------------------------------------------------------------
This is the source code implementing the approach to compute large
powers of bivariate ideals with Theorem 5.6 (with P=P(I) and D=D_P).

It contains the class ComputeMinimalGeneratorsOfPowers that takes as
input a bivariate monomial ideal $I$.

The main methods are:
* generators_of_power(n=None, mat=False, M2check=False) -- computes I^n
  Input:
    - exponent n (if none given, n=D_P+r+1)
    - bool mat: if True, returns generator exponents as numpy array)
    - bool M2check: if True, checks if I^n is the same as with M2
           (Attention: may take time and variable names must be x and y)
  Output:
    - I^n
* plot_staircase_of_power(n)
  Input:
    - exponent n (if none given, n=D_P+r+1)
  Output:
    - staircase plot of I^n
 

For example usage, see 2. 



-------------------------------------------------------------------
2. section_6.ipynb
-------------------------------------------------------------------
This Jupyter notebook contains the ideals used in Examples 5.20 and
5.21, and for the runtime table in Section 6. It also shows how to
call the code in 1.


-------------------------------------------------------------------
3. M2 (runs in M2-1.21)
-------------------------------------------------------------------
This is an implementation in M2 of Theorem 3.16. All ideals must be
bivariate monomial ideals (use the type MonomialIdeal for faster
computations).


The main functions are:
* computeD(I)  -- computes the value for D_P in Theorem 3.16
  Input:
    - bivariate monomial ideal I
* computePower(I, k) -- computes I^k using Theorem 3.16. This enables faster computations for k > D.
  Input:
    - bivariate monomial ideal I
    - exponent k
  Output:
    - I^k
* computePowerfromD(ID, I, k) -- computes I^(D+k) with Theorem 3.16 from I^D 
  Input:
    - precomputed I^D
    - bivariate monomial ideal I
    - exponent k
  Output:
    - I^(D+k)





==> anc/compute_large_ideal_powers_v0.3.py <==
# *****************************************************************************
# Copyright (C) 2025 Roswitha Rissner <roswitha.rissner@aau.at>
#               2025 Jutta Rath <jutta.rath@aau.at>
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 2 of the License, or
# (at your option) any later version.
# http://www.gnu.org/licenses/
# *****************************************************************************




import numpy as np
import itertools
import time
from collections import defaultdict
import re


def is_monomial_ideal(generators):
    for g in generators:
        if len(list(g)) > 1:
            return False
    return True

# removes redundant rows from generator matrix
def remove_reds(expmat):
    if expmat.shape[0] == 0 or (expmat == np.array([[0,0]])).all():
        return expmat
    original = copy(expmat)

    remove = []
    index_map = defaultdict(list)
    for i, val in enumerate(expmat[:,0]):
        index_map[val].append(i)

    for key, indices in index_map.items():
        subset_values = [expmat[i][1] for i in indices]
        min_value = min(subset_values)
        remove.extend(i for i in indices if expmat[i][1] > min_value)

    remove = list(set(remove))
    expmat = np.delete(expmat, remove, 0)

    expmat = expmat[expmat[:,0].argsort()]

    remove = []
    previous = float('inf')

    for i, num in enumerate(expmat[:,1]):
        if num >= previous:
            remove.append(i)
        else:
            previous = num

    remove = list(set(remove))
    expmat = np.delete(expmat, remove, 0)

    return expmat


# create array whose rows represent minimal generators of I
# 1st col = x degree
# 2nd col = y degree
def exponent_matrix(I):
    if 1 in I.gens():
        return np.array([[0, 0]])
    else:
        return remove_reds(np.array([gen.degrees() for gen in I.gens() if gen != 0]))


# multiply two monomials
def add_rows(row1, row2):
    assert len(row1) == len(row2), "cannot add two rows of different length"
    return np.array([ row1[i] + row2[i] for i in range(len(row1))])

# divide mon1 by mon2
def subtract_rows(row1, row2):
    newrow2 = np.array([-el for el in row2])
    return add_rows(row1, newrow2)

# compute gcd of two monomials
def row_gcd(row1, row2):
    assert len(row1) == len(row2), "cannot add two rows of different length"
    return [min(row1[i], row2[i]) for i in range(len(row1))]

#compute gcd of ideal generators
def ideal_gcd(expmat):
    if expmat.shape[0] == 0:
        return [0, 0]
    g = expmat[0]
    for row in expmat:
        g = row_gcd(row, g)
    return g


# add new generator to set of minimal generators:
# check if new gen is redundant
# if not check if others become redundand
def add_new_gen(new, out):
    if out.shape[0] == 0:
        out = np.concatenate((out, np.array([new])), axis=0)
    elif out[-1][0] < new[0]:
        if out[-1][1] > new[1]:
            out = np.concatenate((out, np.array([new])), axis=0)
    else:
        index = np.argmax(out[:, 0] > new[0]) - 1 #find position in out
        insert = False
        if new[0] == out[index][0]:
            if new[1] < out[index][1]:
                out[index][1] = new[1]
                insert = True
                new_index = index + 1
        elif new[1] < out[index][1]:
            out = np.insert(out, index+1, new, axis=0)
            insert = True
            new_index = index + 2

        if insert:
            if index > 0:
                remove = list()
                i = new_index
                while i < out.shape[0] and new[1] <= out[i][1]:
                    remove.append(i)
                    i += 1
                out = np.delete(out, remove, 0)
    return out


# compute square of ideal
def ideal_square(em):
    s = em.shape[0]
    out = np.empty((0,2), dtype=np.int16)
    for i in srange(s):
        for j in srange(i,s):
            out = add_new_gen(add_rows(em[i], em[j]), out)
    return out


# ideal product (in matrices)
def ideal_product(power1, power2):
    out = np.empty((0,2), dtype=np.int16)
    for row1 in power1:
        for row2 in power2:
            out = add_new_gen(add_rows(row1, row2), out)
    return out

# ideal product for product of regular staircase with I^D
# outperforms ideal_product in this instance
def segment_ideal_product(em1, em2):
    return remove_reds(np.array([add_rows(row1, row2) for row1 in em1 for row2 in em2]))

# ideal sum (in matrices)
def ideal_sum(em1, em2):
    return remove_reds(np.concatenate((em1, em2), axis=0))

def ideal_sum_list(emlist):
    n = len(emlist)
    if n == 1:
        return emlist[0]
    else:
        half = n // 2
        return ideal_sum(ideal_sum_list(emlist[:half]), ideal_sum_list(emlist[half:]))

# computes dist
# col=0 xdist
# col=1 ydist
def dist(em, col):
    e = -1 if col == 0 else 0
    return anchor_ideal(em)[e, col]

def distances(em):
    if em.shape[0] == 0:
        return 0, 0
    return dist(em, 0), dist(em, 1)

def dist_from_list(emlist, col):
    return sum(dist(em, col) for em in emlist)


def ideal_link(emlist):
    assert len(emlist) != 0, "cannot link empty list of ideals"

    if len(emlist) == 1:
        return emlist[0]
    else:
        n = len(emlist)//2
        em1 = shift_ideal(ideal_link(emlist[:n]), [0, dist_from_list(emlist[n:], 1)])
        em2 = shift_ideal(ideal_link(emlist[n:]), [dist_from_list(emlist[:n], 0), 0])
        return ideal_sum(em1, em2)



# distance matrix
def relative_distances(expmat):
    l = expmat.shape[0]-1
    return np.array([subtract_rows(expmat[i+1], expmat[i]) for i in range(l)])

# compute minimal generators of I^n (in matrices)
def power_generators(expmat, n):
    if n == 1 or expmat.shape[0] == 0 or (expmat == np.array([[0, 0]])).all():
        return expmat
    if (n % 2) == 0:
        if n == 0:
            return 0*expmat
        else:
            return ideal_square(power_generators(expmat, n/2))
    else:
        return ideal_product(expmat, power_generators(ideal_square(expmat), (n-1)/2))


# compute persistent generators
def compute_P(expmat):
    explist = list(expmat)
    polyhedron = Polyhedron(vertices=explist, rays=[[1,0],[0,1]])
    glist = list()
    expmat = np.array([list(v) for v in polyhedron.vertices()])
    return remove_reds(expmat)

# multiply all gens of ideal with one monomial g
def shift_ideal(expmat, g):
    return np.array([add_rows(row, g) for row in expmat])

# colon out g (in matrices)
def colon_ideal(expmat, h):
    newem = [g for g in expmat if g[0] >= h[0] and g[1] >= h[1]]
    return shift_ideal(newem, [-el for el in h])

# reduce ideal
def anchor_ideal(expmat):
    return colon_ideal(expmat,ideal_gcd(expmat))

# create list that contains sorts the given distances to fit the ideal link of thm 3
def link_distances(ell, dA, dHi, dCi, dB):
    output = [dA]
    for c, h in zip(dCi, dHi):
        output += ell*[h]
        output += [c]
    output += ell*[dHi[-1]]
    output += [dB]
    return output

# translate matrix to generators
# 1st col -> x exponents
# 2nd col -> y exponents
def generators_from_matrix(expmat, variables):
    return [variables[0]**row[0]*variables[1]**row[1] for row in expmat]

# creates lits of 2D points to plot staircase of ideal
def generate_plot_points(expmat):
    p1 = expmat[0]
    points = list()
    staircase = None
    for p2 in expmat:
        p = [p2[0],p1[1]]
        points += [p, list(p2)]
        p1 = p2
    return points[1:]


# plots staircase section
def plot_staircase(component, cl='blue', label=None):
    if component.shape[0] == 1:
        return point(generate_plot_points(component), legend_label=label, color=cl, size=100, frame=True)
    else:
        return line(generate_plot_points(component), legend_label=label, color=cl)

# compute exponent matrix for (x^u, y^v)^n
def compute_regular_staircase(u, v, n):
    return np.array([[i*u, (n-i)*v] for i in range(n+1)])


######
# communication with M2
######
def compute_power_with_M2(I,n, x, y):
    R2 = macaulay2.ring('QQ', f"[{x}, {y}]"); R2
    IM2 = macaulay2.monomialIdeal(*[str(g) for g in I])
    return IM2**n

# check result with macaulay2
def check_with_M2(I, n, In, x, y):
    t1 = time.perf_counter()
    M2power = compute_power_with_M2(I, n, str(x), str(y))
    t2 = time.perf_counter()
    print(f"computation took: {t2-t1:0.4f} seconds")
    In = macaulay2.monomialIdeal(*[str(g) for g in In])
    return  M2power == In

###################################################################################
###################################################################################
# computes minimal generators of I^n for a bivariate monomial ideal I using:
# * Theorem 5.4 if n >= s = r + D + 1 with P = P(I), D = D_P and r = min(r_x, r_y)
#   where it uses (s, y)-stable components if r >= r_y
# * Theorem 3.16 if D <= n < r + D + 1
# * square & multiply if n < D_P

# it is possible to set P manually (be careful, no checks whether P
# satisfies the conditions)

# it is possible (not tested) to use Theorem 4.16 and compute sum_i (g_i,
# g_{i+1})^{r+1+ell}J by setting I=J, P=(g_1,...,g_{k+1}), and pow=False

# it is not possible to set D manually

from sage.rings.polynomial.polynomial_ring_constructor import PolynomialRing


class ComputeMinimalGeneratorsOfPowers(SageObject):

    def __init__(self, I, P=None, pow=True):
        super(ComputeMinimalGeneratorsOfPowers, self).__init__()

        assert is_monomial_ideal(I.gens()), "this is not a monomial ideal"

        R = I.ring()
        (self._x,self._y) = R.gens()

        expmat = exponent_matrix(I)
        self._I = anchor_ideal(expmat)
        self._gcd = ideal_gcd(expmat)
        self._trivial = True if expmat.shape[0] == 0 or (self._I == np.array([[0, 0]])).all() else False


        # compute persistent generators
        pg = compute_P(self._I)
        self._P =  pg if P is None else exponent_matrix(P)
        self._k = self._P.shape[0]-1

        # compute d
        dval = 0 if self._k == 1 else min(distances(self._I)) - 2

        #compute delta
        distlist = list()
        for i in range(self._k):
             segment = self._P[i:i+2]
             distlist.append(distances(segment))
        delta = -1 + max(min(dl) for dl in distlist) if len(distlist) != 0 else 0

        #compute D
        self._D = 0 if self._trivial else (self._k + 1)*dval + (self._I.shape[0] - (self._k + 1))*delta if pow  else 1

        self._variables = [x,y]
        print(f"Preparing to compute large powers of ideal generated by: {generators_from_matrix(expmat, self._variables)}")
        persistents = generators_from_matrix(shift_ideal(self._P, self._gcd), self._variables)
        print(f"P = {persistents}")
        print(f"Persistent generators of I: {generators_from_matrix(shift_ideal(pg, self._gcd), self._variables)}")
        print(f"Parameters: delta_P = {delta}, d_P = {dval}")

        # compute I^D
        if pow:
            print(f"D_P = {self._D}")
            print(f"Computing I^{self._D} now ...")
        else:
            print(f"use input directly instead of I^(D_P)")
        t1 = time.perf_counter()
        self._J = power_generators(self._I, self._D)
        t2 = time.perf_counter()
        print(f"computation took: {t2-t1:0.4f} seconds")

        # compute r
        self._xsection = False
        if self._trivial:
            self._r = 0
        else:
            dlx = min([a for a, b in distlist])
            dly = min([b for a, b in distlist])
            xpart = dist(self._J, 0)/dlx
            ypart = dist(self._J, 1)/dly
            if xpart < ypart:
                self._xsection = True
                self._r  = ceil(xpart)
            else:
                 self._xsection = False
                 self._r  = ceil(ypart)

        if self._xsection:
            print(f"r_x < r_y: computing ({self._r + self._D + 1}, x)-stable components")
            print(f"reversing (internal) sorting to descending x-degree now")
            # we do this by switching the degrees in the columns of the involved exponent matrices
            # and reverse their sorting
            self._I = self._I[:, ::-1][::-1]
            self._P = self._P[:, ::-1][::-1]
            self._J = self._J[:, ::-1][::-1]
            self._variables = [y, x]

        print(f"r = {self._r}, s = {self._r + self._D + 1}")

        print(f"computing I^{self._r + self._D + 1} ...")
        t1 = time.perf_counter()
        self._I_power_s = self.compute_power_s() if not self._trivial else self._I
        t2 = time.perf_counter()
        print(f"computation took: {t2-t1:0.4f} seconds")
        self._C, self._H = self.compute_s_stable_components()

        offset, slope = self.hilbert_coefficients()
        print("-----------------------------------------------------------")
        print(f"Hilbert polynomial: |G(I^n)| = {offset} + {slope}*(n - {self._D + self._r + 1}) for n >= s")
        print("-----------------------------------------------------------")
        print("Call generators_of_power(n) to compute G(I^n)")
        print("Call plot_staircase_of_power(n) to visualize G(I^n)")
        print("-----------------------------------------------------------")
        print("-----------------------------------------------------------")


#-------------------------------------------------------------------------------------
    def segment_dist(self, i, col):
        assert i <= self._k, f"no {i}-th staircase segment in I"
        assert i >0, f"no {i}-th staircase segment in I"
        return dist(self._P[i-1:i+1], col)


    #-------------------------------------------------------------------------------------
    # computes reduced staircase summand
    def compute_reduced_staircase_summand(self, i, r=None):
        assert i <= self._k, f"no {i}-th staircase segment in I"
        assert i >0, f"no {i}-th staircase segment in I"
        r = self._r + 1 if r is None else r

        u = self.segment_dist(i,0)
        v = self.segment_dist(i,1)
        staircase = compute_regular_staircase(u, v, r)
        return segment_ideal_product(staircase, self._J)

    #-------------------------------------------------------------------------------------
    # computes (non-reduced) summand for thm 1
    def compute_full_staircase_summand(self, i, r=None):
        summand  = self.compute_reduced_staircase_summand(i, r)
        segment_gcd = ideal_gcd(self._P[i-1:i+1])
        return shift_ideal(summand, [r*segment_gcd[0], r*segment_gcd[1]])
    #-------------------------------------------------------------------------------------
    # use theorem 1 to compute I^s for s >= r + D + 1
    def compute_power_s(self, s = None):
        s =  self._r + self._D + 1 if s is None else s
        assert s >= self._D, f" power must be larger than D_P = {self._D}"

        return ideal_sum_list([self.compute_full_staircase_summand(i, s - self._D) for i in range(1, self._k + 1) ])

    #-------------------------------------------------------------------------------------
    def compute_h_i(self, i):
        s = self._r + 1
        q = self._P[i][1]  #assumes that col=1 contains the degree with respect to which we partition
        deg = (s-1)*self.segment_dist(i, 1) + s*q
        return list(next((g for g in self._I_power_s[::-1] if g[1] >= deg), None))

    #-------------------------------------------------------------------------------------
    def compute_link_points(self):
        self._h = (self._k + 2)*[[None, None]]
        if self._trivial:
            print(f"no link points in trivial case")
            return self._h
        for i in range(1, self._k + 1):
            self._h[i] = self.compute_h_i(i)
        s =  self._r + self._D + 1
        self._h[0]  = [s * self._P[0][0], s * self._P[0][1]]
        self._h[-1] = [s * self._P[-1][0], s * self._P[-1][1]]
        return self._h

    #-------------------------------------------------------------------------------------
    def compute_s_stable_components(self):
        if self._trivial:
            return [self._I], []
        h = self.compute_link_points()
        C0 = colon_ideal(self._I_power_s, row_gcd(h[0], h[1]))
        C = [C0]
        H = list()
        for i in range(1, self._k + 1):
            C.append(colon_ideal(self._I_power_s, row_gcd(h[i], h[i+1])))
            div = [self.segment_dist(i, 0), 0]
            H.append(colon_ideal(self._I_power_s, subtract_rows(h[i], div)))
        return C, H


    #-------------------------------------------------------------------------------------
    def generate_ideal_link_list(self, ell):
        ideallist = []
        for i in range(self._k):
            ideallist += [self._C[i]] #Ci
            ideallist += ell*[self._H[i]] #ell*Hi
        ideallist += [self._C[-1]] #Ci
        return ideallist


    #-------------------------------------------------------------------------------------
    # compute generators of n-th power of I
    def generators_of_power(self, n=None, mat=False, M2check=False):
        t1 = time.perf_counter()
        if n < self._D:
            print(f"n < D_P = {self._D}: computing power with square&multiply ...")
            result = power_generators(self._I, n)
        elif n < self._r + 1 + self._D:
            print(f"D_P = {self._D} <= n < s = {self._r + 1 + self._D}: computing power with Theorem 3.15 ...")
            result = self.compute_power_s(n)
        else:
            n = self._r  + self._D + 1 if n is None else n
            ell = n - self._r - self._D - 1
            print(f"computing I^{n} ... (ell={ell})")
            link = ideal_link(self.generate_ideal_link_list(ell))
            shift_factor = [n*self._gcd[0], n*self._gcd[1]]
            result = shift_ideal(link, shift_factor)
        t2 = time.perf_counter()
        print(f"computation took: {t2-t1:0.4f} seconds")
        gens = generators_from_matrix(result, self._variables)

        if M2check:
            print("-----------------------------------------------------------")
            print(f"compare result with M2:")
            print(f"computing I^{n} with M2 ...")
            ideal = shift_ideal(self._I, self._gcd) # self._I is already anchored
            check = check_with_M2(generators_from_matrix(ideal, self._variables), n, gens, self._variables)
            print(f"same result: {check}")
            print("-----------------------------------------------------------")
        return result if mat else gens


    #-------------------------------------------------------------------------------------
    # plot staircase of n-th power and color components
    def plot_staircase_of_power(self, n=None):
        if n is None:
           n = self._r + self._D + 1

        if n < self._r + self._D +1:
            print(f"{n} < r + D_P + 1 = {self._r + self._D +1}: power too small, no stable segments")
            expmat = self.generators_of_power(n, mat=True)
            if self._xsection:
                # switch columns and reverse sort the exponent matrix back for usual usage of axes
                # (x to the right, y upwards)
                expmat = expmat[:, ::-1][::-1]
            show(plot_staircase(expmat))
        else:
            ell = n - self._r - self._D - 1

            Hcolors = ['cadetblue', 'darkgreen']
            Ccolors = ['magenta', 'darkviolet']

            power =  self.generators_of_power(n, mat=True)
            size_H = [H.shape[0] for H in self._H]  #sizes of Hi
            size_C = [C.shape[0] for C in self._C]  #sizes of Ci
            if self._xsection:
                # switch columns and reverse sort the exponent matrix back for usual usage of axes
                # (x to the right, y upwards)
                power = power[:, ::-1][::-1]
                # revert order of stable components (for link)
                size_H.reverse()
                size_C.reverse()


            linelist = list()
            end = size_C[0]
            start = 0
            linelist += [plot_staircase(power[start:end], Ccolors[1])]

            for i in range(self._k):
                for j in range(ell):
                    start = end - 1
                    end = start + size_H[i]
                    linelist.append(plot_staircase(power[start:end], Hcolors[j % 2]))

                start = end - 1
                end = start + size_C[i+1]
                linelist.append(plot_staircase(power[start:end], Ccolors[i % 2]))

            show(sum(l for l in linelist))


    #-----------------------------------------------------------------------------
    def hilbert_coefficients(self):
        offset = 1 + sum(C.shape[0] - 1 for C in self._C)
        slope  = sum(H.shape[0] - 1 for H in self._H)
        return offset, slope

    #-----------------------------------------------------------------------------
    def hilbert_polynomial(self):
        offset, slope = self.hilbert_coefficients()
        print(f"Hilbert polynomial (of the fiber cone of I): {offset} + {slope}*(n - {self._r + self._D + 1})")
        return lambda x: offset + slope * (x - (self._r + self._D + 1)) if x >= self._r + self._D + 1 else (
        print(f"Power must be at least {self._r + self._D + 1}") or None)


==> anc/compute_power_with_theorem_3_16.m2 <==
-- *****************************************************************************
-- Copyright (C) 2025 Roswitha Rissner <roswitha.rissner@aau.at>
--               2025 Jutta Rath <jutta.rath@aau.at>
--
-- This program is free software: you can redistribute it and/or modify
-- it under the terms of the GNU General Public License as published by
-- the Free Software Foundation, either version 2 of the License, or
-- (at your option) any later version.
-- http://www.gnu.org/licenses/
-- *****************************************************************************


installPackage "MultiplicitySequence"
R = QQ[x,y, Degrees => {{1,0},{0,1}}]

--test ideals--
I0 = monomialIdeal(x^3, x^2*y, y^2)   -- example 5.11
I1 = monomialIdeal(x^7*y^2, x^6*y^3, x^3*y^4, x^2*y^6, y^7);
I2 = monomialIdeal(y^10,x*y^9,x^2*y^5,x^4*y^4,x^5*y^3,x^6*y^2,x^12*y,x^15); --example 5.12
I3 = monomialIdeal(x^12, x^10*y, x^9*y^2, x^7*y^3, x^6*y^4, x^5*y^5, x^3*y^6, x^2*y^7, x*y^9, y^12);
I4 = monomialIdeal(x^24, x^23*y, x^22*y^2, x^17*y^3, x^16*y^7, x^15*y^10, x^14*y^11, x^12*y^12, x^10*y^13, x^9*y^16, x^8*y^17, x^3*y^18, x^2*y^19, x*y^22, y^23);



generatorMatrix = I -> (
    M = {};
    for mon in first entries generators I do 
        M = append(M, degree(mon));
    M
);

--------------------------------------------------------------------------------
--computes D of a monomial ideal I as needed in Theorem 3.11
--------------------------------------------------------------------------------
computeD = I -> (
    P = monReduction I;
    MP = generatorMatrix P;

    ydist = [];
    for i in 1..(numgens(P)-1) do(
        ydist = append(ydist, MP_i_1 - MP_(i-1)_1)
    );

    xdist = [];
    for i in 1..(numgens(P)-1) do(
        xdist = append(xdist, MP_(i-1)_0 - MP_(i)_0)
    );
    L = [];
    for i in 0..(#xdist-1) do(
        L = append(L,min(xdist_i, ydist_i))
    );
    delta = max(L) -1 ;

    if numgens(P) > 2 then d = min ( MP_0_0 - MP_(numgens(P)-1)_0, MP_(numgens(P)-1)_1 - MP_0_1 ) - 2; 
    if numgens(P) < 3 then d = 0;
    
    D = (numgens(I) - numgens(P)) * delta + numgens(P)*d
);


--------------------------------------------------------------------------------
--computes I^k with Theorem 3.11
--------------------------------------------------------------------------------
computePower = (I,k) -> (
    P = monReduction I;
    D = computeD I;

    ell = k - D;

    if ell < 0 then result = I^k;
    if ell > -1 then (
       G = first entries generators P;
       S = 0;
       for i in 1..(numgens(P)-1) do(
          segment = monomialIdeal(G_(i-1), G_i);
          S = S + segment^(ell);
       );
       result = S*I^D);
    result
);

--------------------------------------------------------------------------------
--same as computePower, but we assume that we already know I^D and give it as an
--input to the function to compute I^(D+k) with Theorem 3.15 with P = P(I)
--------------------------------------------------------------------------------
computePowerfromD = (ID, I, k) -> (
    P = monReduction I;
    
    G = first entries generators P;
    S = 0;
    for i in 1..(numgens(P)-1) do(
        segment = monomialIdeal(G_(i-1), G_i);
        S = S + segment^k;
    );
    result = S*ID
);


--------------------------------------------------------------------------------
--computes r(P,D) = min(r_x(P,D), r_y(P,D)) of a monomial ideal I as in Notation 5.7 with P = P(I) and D = D_P
--------------------------------------------------------------------------------
computeR = I -> (
    P = monReduction I;
    MP = generatorMatrix P;

    ydist = [];
    for i in 1..(numgens(P)-1) do(
        ydist = append(ydist, MP_i_1 - MP_(i-1)_1)
    );
    xdist = [];
    for i in 1..(numgens(P)-1) do(
        xdist = append(xdist, MP_(i-1)_0 - MP_(i)_0)
    );
    
    distx = MP_0_0 - MP_(numgens(P)-1)_0;
    disty = MP_(numgens(P)-1)_1 - MP_0_1;

    D = computeD I;
    rx = ceiling(D*(distx/min(xdist)));
    ry = ceiling(D*(disty/min(ydist)));

    min(rx,ry)
);






==> anc/section_6.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "fba3082f-4d6c-4e6a-bbcd-069a29a33284",
   "metadata": {},
   "outputs": [],
   "source": [
    "R.<x,y> = QQ[]\n",
    "I_0 = ideal([x^3, x^2*y, y^2]) # Example 5.20\n",
    "I_1 = ideal([x^7*y^2, x^6*y^3, x^3*y^4, x^2*y^6, y^7])  \n",
    "I_2 = ideal([y^10,x*y^9,x^2*y^5,x^4*y^4,x^5*y^3,x^6*y^2,x^12*y,x^15])  #Example 5.21\n",
    "I_3 = ideal([x^12, x^10*y, x^9*y^2, x^7*y^3, x^6*y^4, x^5*y^5, x^3*y^6, x^2*y^7, x*y^9, y^12])\n",
    "I_4 = ideal([x^24, x^23*y, x^22*y^2, x^17*y^3, x^16*y^7, x^15*y^10, x^14*y^11, x^12*y^12, x^10*y^13, x^9*y^16, x^8*y^17, x^3*y^18, x^2*y^19, x*y^22, y^23])\n",
    "\n",
    "load('compute_large_ideal_powers_v0.3.py')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "0ce6d8aa-ea01-45a0-a025-67de22757229",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "I = I_2\n",
    "plot_staircase(exponent_matrix(I))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "464b7352-7a97-4bb8-bc47-6a9728df526d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Preparing to compute large powers of ideal generated by: [y^10, x*y^9, x^2*y^5, x^4*y^4, x^5*y^3, x^6*y^2, x^12*y, x^15]\n",
      "P = [y^10, x^2*y^5, x^6*y^2, x^15]\n",
      "Persistent generators of I: [y^10, x^2*y^5, x^6*y^2, x^15]\n",
      "Parameters: delta_P = 2, d_P = 8\n",
      "D_P = 40\n",
      "Computing I^40 now ...\n",
      "computation took: 0.1267 seconds\n",
      "r = 200, s = 241\n",
      "computing I^241 ...\n",
      "computation took: 0.2860 seconds\n",
      "-----------------------------------------------------------\n",
      "Hilbert polynomial: |G(I^n)| = 1688 + 7*(n - 241) for n >= s\n",
      "-----------------------------------------------------------\n",
      "Call generators_of_power(n) to compute G(I^n)\n",
      "Call plot_staircase_of_power(n) to visualize G(I^n)\n",
      "-----------------------------------------------------------\n",
      "-----------------------------------------------------------\n"
     ]
    }
   ],
   "source": [
    "G = ComputeMinimalGeneratorsOfPowers(I)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "0334b7f6-77d9-4969-94ac-69c8010d7627",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[y^2410, x^162*y^2005, x^753*y^1002, x^1815*y^400, x^3615]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "generators_from_matrix(G._h, G._variables) #link points of I^s (Definition 5.4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "220061d0-2aa3-4d40-a6d4-ff3c975104f4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[   0, 1003],\n",
       "       [   1, 1002],\n",
       "       [   2,  998],\n",
       "       ...,\n",
       "       [ 588,    2],\n",
       "       [ 590,    1],\n",
       "       [ 591,    0]])"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "i = 1\n",
    "G._C[i] #C_i as exponent matrix (degree of variable used for partitioning is in 2nd column)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "0a472ab2-974b-4e9e-9784-94b4edcfbcb3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[0, 3],\n",
       "       [1, 2],\n",
       "       [3, 1],\n",
       "       [4, 0]])"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "i=1\n",
    "G._H[i] #H_i as exponent matrix (degree of variable used for partitioning is in 2nd column)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "f5cb3299-c9c9-493c-9ad9-4495ca210a75",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "computing I^1241 ... (ell=1000)\n",
      "computation took: 0.7293 seconds\n"
     ]
    }
   ],
   "source": [
    "s = G._r + G._D + 1\n",
    "J = G.generators_of_power(s+10^3, M2check=False) #M2check = True computes the same power with Macaulay2 (is slow for large powers)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "73b58d28-7563-4dbb-96e7-1c941c5fbbec",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "n < D_P = 40: computing power with square&multiply ...\n",
      "computation took: 0.1634 seconds\n"
     ]
    }
   ],
   "source": [
    "J = G.generators_of_power(39, M2check=False) #it is possible to compute powers smaller than s too."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "f3a37405-4d0c-4f0b-a33d-7b5b37b4775a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "computing I^341 ... (ell=100)\n",
      "computation took: 0.1541 seconds\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 304 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "G.plot_staircase_of_power(s+100) #C_i in pink and magenta, H_i in blue and green"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8d7f4f97-fc8e-4ef9-938c-c334ccddbc1c",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.5",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

